Mathematical modeling and numerical multigoal-oriented a posteriori error control and adaptivity for a stationary, nonlinear, coupled flow temperature model with temperature dependent density

In this work, we develop adaptive schemes using goal-oriented error control for a highly nonlinear flow temperature model with temperature dependent density. The dual-weighted residual method for computing error indicators to steer mesh refinement and solver control is employed. The error indicators are used to employ adaptive algorithms, which are substantiated with several numerical tests. Therein, error reductions and effectivity indices are consulted to establish the robustness and efficiency of our framework.

==> Compdata/DataDifferentFocus/Focus1E-1/gimp_script.sh <==
#!/bin/bash

# Verzeichnis, in dem sich die PNG-Bilder befinden
image_dir=""

# Ausgabeverzeichnis für zugeschnittene Bilder
output_dir=""

function batch_crop() {
    gimp -i -b "(define (batch-crop filename outfile)
                 (let* (
                        (image (car (gimp-file-load RUN-NONINTERACTIVE filename filename)))
                        (drawable (car (gimp-image-get-active-layer image)))
                        (width (car (gimp-image-width image)))
                        (height (car (gimp-image-height image)))
                        )
                    (gimp-image-crop image 100 100 (- width 200) (- height 200))
                    (file-png-save-defaults RUN-NONINTERACTIVE image drawable outfile outfile)
                    (gimp-image-delete image)
                 )
                 (batch-crop \"$1\" \"$2\")
                 (gimp-quit 0)"
}

# Bilder durchlaufen und zuschneiden
for image_file in *.png; do
    filename=$(basename -- "$image_file")
    filename_noext="${filename%.*}"
    output_file="$output_dir/$filename_noext-cropped.png"
    
    batch_crop "$image_file" "$output_file"
done

